Exact values of generic subrank

In this article we prove the subrank of a generic tensor in $\mathbb{C}^{n,n,n}$ to be $Q(n) = \lfloor\sqrt{3n - 2}\rfloor$ by providing a lower bound to the known upper bound. More generally, we find the generic subrank of tensors of all orders and dimensions. This answers two open questions posed in arXiv:2205.15168v2. Finally, we compute dimensions of varieties of tensors of subrank at least $r$.

==> monomial.py <==
from itertools import product

r = 4
n = [6,6,6] #n_1, n_2, ..., n_order

order = len(n) #tensor order

if r > min(n) or r**(order-1) > sum(n)-(order-1):
    raise ValueError("r is grater that generic subrank")

# to get the set of rows, star with all tensor entries and remove in steps
# everything in P_t
rows = set(product(range(r), repeat=3))
for t in range(order):
    for i in range(r):
        for j in range(r):
            row = order*[i] #[i,i,...,i]
            row[t] = j #[i,...,i,j,i,...,i], j on t-th place
            rows.discard(tuple(row)) #remove from rows

columns = {(t,m,s) for t in range(order) for m in range(r) for s in range(n[t]-r)}

monomial = [] # in the form (variable, power)

# for each t, we will cross out columns (t,m,s) in order of s
ss = [0 for t in range(order)]
# for each t, this is the smallest s such that (t,m,s) is uncrossed 

for chosen_row in product(range(r), repeat=3): # for all rows, representing orbits
    if chosen_row not in rows: # crossed or invalid
        continue # another row
    
    for t in range(order):
        orbits = [] # orbits in a maximal uncrossed t-block containing `row`
        # each orbit is represented by a row
        row_search = list(chosen_row) # we will change the t-th nubmer
        # in `row_search` and check when its orbit is crossed
        for m in range(r):
             row_search[t] = m
             #print(row_search, rows)
             if tuple(row_search) in rows:
                 orbits.append(tuple(row_search))
        if len(orbits) <= n[t] - r - ss[t]:
            break # proceed to cross out this block
    
    b = len(orbits) # size of block
    for s in range(ss[t],ss[t]+b):
        for m in range(r):
            if (t,m,s) in columns: # not yet crossed
                # find a non-zero entry in the column
                for rep in orbits: # representative
                    row = tuple([(i+m-rep[t]+r)%r for i in rep])
                    # the row in the orbit that has m in the t-th place
                    if row in rows: 
                        break # proceed with the row
                # find all its occurences (uncrossed rows (...,m2,...)
                # and columns (t,m2,s))
                row_search = list(row)
                power = 0 # of the variable in the monomial
                for m2 in range(r):
                    row_search[t] = m2
                    if tuple(row_search) in rows and (t,m2,s) in columns:
                        # the variable appears uncrossed in this row and column
                        rows.remove(tuple(row_search))
                        columns.remove((t,m2,s))
                        power += 1

                del row_search[t]
                # the index of the variable contains
                # all indices except the t-th one
                variable_subscript = ",".join(map(lambda x: str(x+1), row_search))
                variable = "a^{{{},{}}}_{{{}}}".format(t+1,s+1,variable_subscript)
                # we add one everywhere because python indexes from zero
                monomial.append((variable, power))
    ss[t] += b

# the monomial is complete

for f,p in monomial:
    if p > 1:
        print("({})^{}".format(f,p), end=" ")
    else:
        print(f, end=" ")
print()
